Dissipative Losses In Black Hole-Induced Vacuum Decay

We address the long-standing puzzle of false vacuum decay catalyzed by black holes. Naively, small black holes with large Hawking temperatures can generate highly-boosted true vacuum bubbles in the early universe and trigger vacuum decay without any exponential suppression. Working in the thin-wall regime of the $\phi^4$ and sine-Gordon models, we show that radiative losses play a crucial role in decelerating these bubbles and preventing runaway vacuum decay. We find that while the production rate is enhanced compared with vacuum tunneling in some parts of the parameter space, it is always exponentially suppressed.

==> paper_run_example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9ecc7ac7-083e-433b-85d6-3b21f2983814",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Run configuration:\n",
      "  default gamma=300.0 (interpreted in tortoise coordinates: u = dr*/dt)\n",
      "  default r*_0=-20.0\n",
      "  domain=[-25.0, 40.0]\n",
      "  pts_across target=30.0, minimum enforced=10.0\n",
      "  min domain points=2001\n",
      "  GIF output=off\n",
      "  Jupyter mode=on\n",
      "  cases:\n",
      "    run2: lambda=0.5, rs=6, gamma=219.606465214, rstar0=-20, tmax=60\n",
      "    run2_c100: lambda=0.5, rs=6, gamma=105.411103303, rstar0=-20, tmax=80\n",
      "    run2_c50: lambda=0.5, rs=6, gamma=52.7055516514, rstar0=-20, tmax=80\n",
      "    run2_c25: lambda=0.5, rs=6, gamma=26.3527758257, rstar0=-20, tmax=80\n",
      "    run2_c12: lambda=0.5, rs=6, gamma=13.1763879129, rstar0=-20, tmax=80\n",
      "    run2_c6: lambda=0.5, rs=6, gamma=6.58819395643, rstar0=-20, tmax=80\n",
      "Running run2: lambda=0.5, rs=6, gamma=219.606465214, rstar0=-20, tmax=60, delta_local=0.0805312403552, dx=0.00268437467851, dt=0.000671088393526, steps=89407, N=24215, init_zero=-20.0000000607\n",
      "Running run2_c100: lambda=0.5, rs=6, gamma=105.411103303, rstar0=-20, tmax=80, delta_local=0.167773417407, dx=0.00559244724689, dt=0.0013980881145, steps=57221, N=11624, init_zero=-19.9999998932\n",
      "Running run2_c50: lambda=0.5, rs=6, gamma=52.7055516514, rstar0=-20, tmax=80, delta_local=0.335546834813, dx=0.0111848944938, dt=0.0027961273636, steps=28611, N=5812, init_zero=-19.9999998816\n",
      "Running run2_c25: lambda=0.5, rs=6, gamma=26.3527758257, rstar0=-20, tmax=80, delta_local=0.671093669626, dx=0.0223697889875, dt=0.00559205927583, steps=14306, N=2907, init_zero=-20.0000000651\n",
      "Running run2_c12: lambda=0.5, rs=6, gamma=13.1763879129, rstar0=-20, tmax=80, delta_local=1.34218733925, dx=0.0325, dt=0.00812430181781, steps=9847, N=2001, init_zero=-20.0000005724\n",
      "Running run2_c6: lambda=0.5, rs=6, gamma=6.58819395643, rstar0=-20, tmax=80, delta_local=2.68437467851, dx=0.0325, dt=0.00812430181781, steps=9847, N=2001, init_zero=-20.0000001431\n",
      "Wrote summary: /Users/michaelgeller/out_bh_cases_tortoise_gamma/summary.csv\n",
      "Wrote overview plot: /Users/michaelgeller/out_bh_cases_tortoise_gamma/overview.png\n",
      "Done.\n"
     ]
    }
   ],
   "source": [
    "#!/usr/bin/env python3\n",
    "\"\"\"\n",
    "Jupyter-friendly Schwarzschild kink runs with gamma defined in tortoise coordinates.\n",
    "\n",
    "Interpretation of the input gamma:\n",
    "    u = dr*/dt on the initial slice at the wall center,\n",
    "    gamma = 1/sqrt(1-u^2).\n",
    "\n",
    "Initial data use the local Schwarzschild/tortoise boosted kink centered at r*_0,\n",
    "with the redshift evaluated at the wall center:\n",
    "\n",
    "    sf0 = sqrt(f(r*_0))\n",
    "    xi(0,r*) = gamma * sf0 * (r* - r*_0)\n",
    "    phi(0,r*) = v tanh(alpha xi)\n",
    "    pi(0,r*)  = d_t phi|_{t=0}\n",
    "               = - v alpha sech^2(alpha xi) * gamma * u * sf0\n",
    "\n",
    "This makes the initial profile symmetric in r* about r*_0 and makes the input\n",
    "gamma correspond directly to the coordinate speed in (t, r*).\n",
    "\n",
    "Resolution is based on the initial local wall thickness in r*:\n",
    "\n",
    "    delta_local = 1 / (alpha gamma sf0)\n",
    "    dx <= delta_local / pts_across_eff,\n",
    "\n",
    "with pts_across_eff = max(pts_across, min_pts_across).\n",
    "\n",
    "Each case can optionally override rstar0 and gamma.\n",
    "\"\"\"\n",
    "\n",
    "from __future__ import annotations\n",
    "\n",
    "import argparse\n",
    "import csv\n",
    "import re\n",
    "from dataclasses import dataclass, replace\n",
    "from pathlib import Path\n",
    "from typing import Dict, List, Optional, Sequence, Tuple\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "\n",
    "\n",
    "def _running_in_jupyter() -> bool:\n",
    "    try:\n",
    "        from IPython import get_ipython  # type: ignore\n",
    "        ip = get_ipython()\n",
    "        if ip is None:\n",
    "            return False\n",
    "        return ip.__class__.__name__ in {\"ZMQInteractiveShell\", \"Shell\"}\n",
    "    except Exception:\n",
    "        return False\n",
    "\n",
    "\n",
    "IN_JUPYTER = _running_in_jupyter()\n",
    "if not IN_JUPYTER:\n",
    "    matplotlib.use(\"Agg\")\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "try:\n",
    "    import imageio.v2 as imageio\n",
    "except Exception:  # pragma: no cover\n",
    "    imageio = None\n",
    "\n",
    "\n",
    "@dataclass(frozen=True)\n",
    "class CaseSpec:\n",
    "    lam: float\n",
    "    rs: float\n",
    "    tmax: float\n",
    "    gamma: Optional[float] = None\n",
    "    label: str = \"\"\n",
    "    rstar0: Optional[float] = None\n",
    "\n",
    "\n",
    "@dataclass(frozen=True)\n",
    "class SweepConfig:\n",
    "    gamma: float = 300.0\n",
    "    v: float = 1.0\n",
    "    rstar0: float = -20.0\n",
    "    rstar_min: float = -25.0\n",
    "    rstar_max: float = 40.0\n",
    "    pts_across: float = 30.0\n",
    "    min_pts_across: float = 10.0\n",
    "    min_domain_points: int = 2001\n",
    "    courant: float = 0.25\n",
    "    default_tmax: float = 30.0\n",
    "    cases: Tuple[CaseSpec, ...] = (\n",
    "        CaseSpec(lam=1 / 10, rs=6.0, tmax=60.0, gamma=400.0, label=\"run_example_1\", rstar0=-20.0),\n",
    "        CaseSpec(lam=5 / 10, rs=6.0, tmax=60.0, gamma=25/0.11384, label=\"run_example_2\", rstar0=-20.0)\n",
    "    )\n",
    "    make_gif: bool = False\n",
    "    n_gif_frames: int = 160\n",
    "    n_profile_snapshots: int = 32\n",
    "    thickness_lo: float = -0.7\n",
    "    thickness_hi: float = 0.7\n",
    "    core_lo: float = -0.8\n",
    "    core_hi: float = 0.8\n",
    "    out_dir: Path = Path(\"out_bh_cases_tortoise_gamma\")\n",
    "\n",
    "\n",
    "@dataclass(frozen=True)\n",
    "class RunMetadata:\n",
    "    label: str\n",
    "    lam: float\n",
    "    rs: float\n",
    "    M: float\n",
    "    alpha: float\n",
    "    gamma: float\n",
    "    u: float\n",
    "    rstar0: float\n",
    "    r0: float\n",
    "    f0_exact: float\n",
    "    sf0_exact: float\n",
    "    delta_local: float\n",
    "    dx: float\n",
    "    dt: float\n",
    "    nsteps: int\n",
    "    rstar_min: float\n",
    "    rstar_max: float\n",
    "    tmax: float\n",
    "\n",
    "\n",
    "CONFIG = SweepConfig()\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Geometry\n",
    "# -----------------------------------------------------------------------------\n",
    "def r_of_rstar(rstar: np.ndarray, M: float) -> np.ndarray:\n",
    "    rstar = np.asarray(rstar, dtype=float)\n",
    "    r = np.empty_like(rstar)\n",
    "\n",
    "    far = rstar >= 10.0 * M\n",
    "    near = ~far\n",
    "\n",
    "    r[far] = rstar[far] + 2.0 * M\n",
    "    eps = np.exp((rstar[near] - 2.0 * M) / (2.0 * M))\n",
    "    r[near] = 2.0 * M * (1.0 + np.maximum(eps, 1e-14))\n",
    "\n",
    "    rs = 2.0 * M\n",
    "    for _ in range(80):\n",
    "        r = np.maximum(r, rs * (1.0 + 1e-14))\n",
    "        y = np.maximum(r / rs - 1.0, 1e-300)\n",
    "        F = r + rs * np.log(y) - rstar\n",
    "        dF = r / (r - rs)\n",
    "        dr = -F / dF\n",
    "        r = r + dr\n",
    "        if np.max(np.abs(dr)) < 1e-13:\n",
    "            break\n",
    "\n",
    "    return np.maximum(r, rs * (1.0 + 1e-14))\n",
    "\n",
    "\n",
    "def first_derivative(y: np.ndarray, dx: float) -> np.ndarray:\n",
    "    dy = np.empty_like(y)\n",
    "    dy[1:-1] = (y[2:] - y[:-2]) / (2.0 * dx)\n",
    "    dy[0] = (-3.0 * y[0] + 4.0 * y[1] - y[2]) / (2.0 * dx)\n",
    "    dy[-1] = (3.0 * y[-1] - 4.0 * y[-2] + y[-3]) / (2.0 * dx)\n",
    "    return dy\n",
    "\n",
    "\n",
    "def second_derivative(y: np.ndarray, dx: float) -> np.ndarray:\n",
    "    d2y = np.empty_like(y)\n",
    "    d2y[1:-1] = (y[2:] - 2.0 * y[1:-1] + y[:-2]) / (dx * dx)\n",
    "    d2y[0] = (2.0 * y[0] - 5.0 * y[1] + 4.0 * y[2] - y[3]) / (dx * dx)\n",
    "    d2y[-1] = (2.0 * y[-1] - 5.0 * y[-2] + 4.0 * y[-3] - y[-4]) / (dx * dx)\n",
    "    return d2y\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Potential and initializer helpers\n",
    "# -----------------------------------------------------------------------------\n",
    "def V(phi: np.ndarray, lam: float, v: float) -> np.ndarray:\n",
    "    return 0.25 * lam * (phi * phi - v * v) ** 2\n",
    "\n",
    "\n",
    "def dV_dphi(phi: np.ndarray, lam: float, v: float) -> np.ndarray:\n",
    "    return lam * phi * (phi * phi - v * v)\n",
    "\n",
    "\n",
    "def stable_sech2(z: np.ndarray) -> np.ndarray:\n",
    "    az = np.abs(z)\n",
    "    out = np.empty_like(z)\n",
    "    mask = az < 40.0\n",
    "    out[mask] = 1.0 / np.cosh(z[mask]) ** 2\n",
    "    out[~mask] = 4.0 * np.exp(-2.0 * az[~mask])\n",
    "    return out\n",
    "\n",
    "\n",
    "def resolved_case_tmax(case: CaseSpec, cfg: SweepConfig) -> float:\n",
    "    tmax = float(case.tmax if case.tmax is not None else cfg.default_tmax)\n",
    "    if not np.isfinite(tmax) or tmax <= 0.0:\n",
    "        raise ValueError(f\"Invalid tmax={tmax} for case {case!r}.\")\n",
    "    return tmax\n",
    "\n",
    "\n",
    "def resolved_case_rstar0(case: CaseSpec, cfg: SweepConfig) -> float:\n",
    "    rstar0 = float(cfg.rstar0 if case.rstar0 is None else case.rstar0)\n",
    "    if not np.isfinite(rstar0):\n",
    "        raise ValueError(f\"Invalid rstar0={rstar0} for case {case!r}.\")\n",
    "    return rstar0\n",
    "\n",
    "\n",
    "def resolved_case_gamma(case: CaseSpec, cfg: SweepConfig) -> float:\n",
    "    gamma = float(cfg.gamma if case.gamma is None else case.gamma)\n",
    "    if not np.isfinite(gamma) or gamma < 1.0:\n",
    "        raise ValueError(f\"Invalid gamma={gamma} for case {case!r}. Gamma must satisfy gamma >= 1.\")\n",
    "    return gamma\n",
    "\n",
    "\n",
    "def sanitize_label(label: str) -> str:\n",
    "    label = re.sub(r\"[^A-Za-z0-9_.-]+\", \"_\", label.strip())\n",
    "    label = re.sub(r\"_+\", \"_\", label)\n",
    "    return label.strip(\"_.\") or \"case\"\n",
    "\n",
    "\n",
    "def unique_case_labels(cases: Sequence[CaseSpec], cfg: SweepConfig) -> List[str]:\n",
    "    raw = []\n",
    "    for case in cases:\n",
    "        if case.label.strip():\n",
    "            raw.append(sanitize_label(case.label))\n",
    "        else:\n",
    "            raw.append(\n",
    "                sanitize_label(\n",
    "                    f\"lam_{case.lam:.8g}__rs_{case.rs:.8g}\"\n",
    "                    f\"__gamma_{resolved_case_gamma(case, cfg):.8g}\"\n",
    "                    f\"__rstar0_{resolved_case_rstar0(case, cfg):.8g}\"\n",
    "                    f\"__tmax_{resolved_case_tmax(case, cfg):.8g}\"\n",
    "                )\n",
    "            )\n",
    "\n",
    "    seen: Dict[str, int] = {}\n",
    "    out: List[str] = []\n",
    "    duplicates = {label for label in raw if raw.count(label) > 1}\n",
    "    for label in raw:\n",
    "        seen[label] = seen.get(label, 0) + 1\n",
    "        if label not in duplicates:\n",
    "            out.append(label)\n",
    "        else:\n",
    "            out.append(f\"{label}__case{seen[label]:02d}\")\n",
    "    return out\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Diagnostics helpers\n",
    "# -----------------------------------------------------------------------------\n",
    "def level_crossings(x: np.ndarray, phi: np.ndarray, level: float) -> np.ndarray:\n",
    "    y = phi - level\n",
    "    candidates: List[float] = []\n",
    "\n",
    "    exact = np.where(np.isclose(y, 0.0, rtol=0.0, atol=1e-14))[0]\n",
    "    if exact.size:\n",
    "        candidates.extend(x[exact].tolist())\n",
    "\n",
    "    prod = y[:-1] * y[1:]\n",
    "    idx = np.where(prod < 0.0)[0]\n",
    "    for i in idx:\n",
    "        x0, x1 = x[i], x[i + 1]\n",
    "        y0, y1 = y[i], y[i + 1]\n",
    "        xc = x0 - y0 * (x1 - x0) / (y1 - y0)\n",
    "        candidates.append(float(xc))\n",
    "\n",
    "    if not candidates:\n",
    "        return np.empty(0, dtype=float)\n",
    "    return np.array(sorted(set(candidates)), dtype=float)\n",
    "\n",
    "\n",
    "def rightmost_level_crossing(x: np.ndarray, phi: np.ndarray, level: float) -> float:\n",
    "    roots = level_crossings(x, phi, level)\n",
    "    if roots.size == 0:\n",
    "        return float(\"nan\")\n",
    "    return float(roots[-1])\n",
    "\n",
    "\n",
    "def kink_thickness_rstar(phi: np.ndarray, x: np.ndarray, lo: float, hi: float) -> float:\n",
    "    r_hi = rightmost_level_crossing(x, phi, hi)\n",
    "    r_lo = rightmost_level_crossing(x, phi, lo)\n",
    "    if not (np.isfinite(r_hi) and np.isfinite(r_lo)):\n",
    "        return float(\"nan\")\n",
    "    return float(r_hi - r_lo)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Output helpers\n",
    "# -----------------------------------------------------------------------------\n",
    "def ensure_dir(path: Path) -> None:\n",
    "    path.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "\n",
    "def write_run_metadata(run_dir: Path, meta: RunMetadata) -> None:\n",
    "    with (run_dir / \"run_metadata.txt\").open(\"w\", encoding=\"utf-8\") as f:\n",
    "        for key, value in meta.__dict__.items():\n",
    "            f.write(f\"{key}={value}\\n\")\n",
    "\n",
    "\n",
    "def write_phi_profiles(path: Path, x: np.ndarray, snapshots: List[Tuple[float, np.ndarray]]) -> None:\n",
    "    with path.open(\"w\", newline=\"\", encoding=\"utf-8\") as f:\n",
    "        writer = csv.writer(f)\n",
    "        writer.writerow([\"t\", \"rstar\", \"phi\"])\n",
    "        for t, phi in snapshots:\n",
    "            for xi, phii in zip(x, phi):\n",
    "                writer.writerow([f\"{t:.16e}\", f\"{xi:.16e}\", f\"{phii:.16e}\"])\n",
    "\n",
    "\n",
    "def save_diagnostic_csv(path: Path, times: np.ndarray, kpos: np.ndarray, thk: np.ndarray, Ek: np.ndarray, Et: np.ndarray) -> None:\n",
    "    e0 = Et[0]\n",
    "    np.savetxt(\n",
    "        path,\n",
    "        np.column_stack([times, kpos, thk, Ek, Et, Et / e0, Et - e0]),\n",
    "        delimiter=\",\",\n",
    "        header=(\n",
    "            \"t,\"\n",
    "            \"rstar_kink_rightmost_phi0,\"\n",
    "            \"thickness_rstar(phi=+0.7 minus phi=-0.7),\"\n",
    "            \"Ekink_core(-0.8<phi<0.8),\"\n",
    "            \"Etot,\"\n",
    "            \"Etot_over_E0,\"\n",
    "            \"DeltaE\"\n",
    "        ),\n",
    "        comments=\"\",\n",
    "    )\n",
    "\n",
    "\n",
    "def save_initial_plots(run_dir: Path, x: np.ndarray, phi0: np.ndarray, meta: RunMetadata) -> None:\n",
    "    fig = plt.figure(figsize=(7.0, 4.0), dpi=120)\n",
    "    plt.plot(x, phi0, lw=1.2)\n",
    "    plt.axhline(0.0, lw=0.8)\n",
    "    plt.axvline(meta.rstar0, lw=0.8, ls=\"--\")\n",
    "    plt.xlim(meta.rstar_min, meta.rstar_max)\n",
    "    plt.ylim(-1.25, 1.25)\n",
    "    plt.xlabel(\"r*\")\n",
    "    plt.ylabel(\"phi\")\n",
    "    plt.title(f\"Initial phi(r*) | {meta.label}\")\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(run_dir / \"initial_phi.png\")\n",
    "    plt.close(fig)\n",
    "\n",
    "    half_window = max(2.0, 6.0 * meta.delta_local)\n",
    "    fig = plt.figure(figsize=(7.0, 4.0), dpi=120)\n",
    "    plt.plot(x, phi0, lw=1.2)\n",
    "    plt.axhline(0.0, lw=0.8)\n",
    "    plt.axvline(meta.rstar0, lw=0.8, ls=\"--\")\n",
    "    plt.xlim(meta.rstar0 - half_window, meta.rstar0 + half_window)\n",
    "    plt.ylim(-1.25, 1.25)\n",
    "    plt.xlabel(\"r*\")\n",
    "    plt.ylabel(\"phi\")\n",
    "    plt.title(f\"Initial phi(r*) zoom | {meta.label}\")\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(run_dir / \"initial_phi_zoom.png\")\n",
    "    plt.close(fig)\n",
    "\n",
    "\n",
    "def save_run_plots(\n",
    "    run_dir: Path,\n",
    "    meta: RunMetadata,\n",
    "    x: np.ndarray,\n",
    "    phi_final: np.ndarray,\n",
    "    times: np.ndarray,\n",
    "    kpos: np.ndarray,\n",
    "    thk: np.ndarray,\n",
    "    Ek: np.ndarray,\n",
    "    Et: np.ndarray,\n",
    ") -> None:\n",
    "    e0 = Et[0]\n",
    "\n",
    "    fig, axs = plt.subplots(4, 1, figsize=(7.6, 10.0), dpi=120, sharex=True)\n",
    "    axs[0].plot(times, kpos, lw=1.3)\n",
    "    axs[0].set_ylabel(\"r*_kink\")\n",
    "    axs[0].set_title(f\"Kink diagnostics vs time ({meta.label})\")\n",
    "\n",
    "    axs[1].plot(times, thk, lw=1.3)\n",
    "    axs[1].set_ylabel(\"Delta r*\")\n",
    "\n",
    "    axs[2].plot(times, Ek, lw=1.3)\n",
    "    axs[2].set_ylabel(\"Ekink core\")\n",
    "\n",
    "    axs[3].plot(times, Et / e0, lw=1.3)\n",
    "    axs[3].set_ylabel(\"Etot / E0\")\n",
    "    axs[3].set_xlabel(\"t\")\n",
    "\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(run_dir / \"kink_diagnostics.png\")\n",
    "    plt.close(fig)\n",
    "\n",
    "    fig, ax = plt.subplots(2, 1, figsize=(7.6, 6.6), dpi=120, sharex=True)\n",
    "    ax[0].plot(times, Et, lw=1.3)\n",
    "    ax[0].set_ylabel(\"Etot\")\n",
    "    ax[0].set_title(f\"Energy check on finite domain ({meta.label})\")\n",
    "\n",
    "    ax[1].plot(times, Et - e0, lw=1.3)\n",
    "    ax[1].set_ylabel(\"Etot - E0\")\n",
    "    ax[1].set_xlabel(\"t\")\n",
    "\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(run_dir / \"energy_conservation.png\")\n",
    "    plt.close(fig)\n",
    "\n",
    "    fig = plt.figure(figsize=(7.0, 4.0), dpi=120)\n",
    "    plt.plot(x, phi_final, lw=1.2)\n",
    "    plt.axhline(0.0, lw=0.8)\n",
    "    plt.xlim(meta.rstar_min, meta.rstar_max)\n",
    "    plt.ylim(-1.25, 1.25)\n",
    "    plt.xlabel(\"r*\")\n",
    "    plt.ylabel(\"phi\")\n",
    "    plt.title(f\"Final phi(r*) at t={meta.tmax:.3f} | {meta.label}\")\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(run_dir / \"final_phi.png\")\n",
    "    plt.close(fig)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Single-case setup and evolution\n",
    "# -----------------------------------------------------------------------------\n",
    "def build_case_geometry(case: CaseSpec, cfg: SweepConfig, resolved_label: str) -> Tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray, RunMetadata]:\n",
    "    alpha = cfg.v * np.sqrt(case.lam / 2.0)\n",
    "    case_gamma = resolved_case_gamma(case, cfg)\n",
    "    u = np.sqrt(max(0.0, 1.0 - case_gamma ** -2))\n",
    "\n",
    "    case_rstar0 = resolved_case_rstar0(case, cfg)\n",
    "    M = case.rs / 2.0\n",
    "    r0 = float(r_of_rstar(np.array([case_rstar0], dtype=float), M)[0])\n",
    "    f0_exact = max(1.0 - case.rs / r0, 1e-300)\n",
    "    sf0_exact = float(np.sqrt(f0_exact))\n",
    "    delta_local = 1.0 / (alpha * case_gamma * sf0_exact)\n",
    "\n",
    "    pts_across_eff = max(float(cfg.pts_across), float(cfg.min_pts_across))\n",
    "    dx_from_wall = delta_local / pts_across_eff\n",
    "\n",
    "    domain_length = float(cfg.rstar_max - cfg.rstar_min)\n",
    "    if domain_length <= 0.0:\n",
    "        raise ValueError(\"Require rstar_max > rstar_min.\")\n",
    "    min_domain_points = max(int(cfg.min_domain_points), 5)\n",
    "    dx_from_domain = domain_length / float(min_domain_points - 1)\n",
    "    dx = min(dx_from_wall, dx_from_domain)\n",
    "\n",
    "    x = np.arange(cfg.rstar_min, cfg.rstar_max + 0.5 * dx, dx, dtype=float)\n",
    "    if x.size < 5:\n",
    "        raise ValueError(\"Need at least 5 grid points; enlarge the domain or decrease dx.\")\n",
    "\n",
    "    r = r_of_rstar(x, M)\n",
    "    f = 1.0 - case.rs / r\n",
    "    geom_factor = 2.0 * f / r\n",
    "\n",
    "    case_tmax = resolved_case_tmax(case, cfg)\n",
    "    dt_nominal = cfg.courant * dx\n",
    "    nsteps = max(int(np.ceil(case_tmax / dt_nominal)), 1)\n",
    "    dt = case_tmax / nsteps\n",
    "\n",
    "    meta = RunMetadata(\n",
    "        label=resolved_label,\n",
    "        lam=case.lam,\n",
    "        rs=case.rs,\n",
    "        M=M,\n",
    "        alpha=alpha,\n",
    "        gamma=case_gamma,\n",
    "        u=u,\n",
    "        rstar0=case_rstar0,\n",
    "        r0=r0,\n",
    "        f0_exact=f0_exact,\n",
    "        sf0_exact=sf0_exact,\n",
    "        delta_local=delta_local,\n",
    "        dx=dx,\n",
    "        dt=dt,\n",
    "        nsteps=nsteps,\n",
    "        rstar_min=cfg.rstar_min,\n",
    "        rstar_max=cfg.rstar_max,\n",
    "        tmax=case_tmax,\n",
    "    )\n",
    "    return x, r, f, geom_factor, meta\n",
    "\n",
    "\n",
    "def build_initial_data(x: np.ndarray, meta: RunMetadata, cfg: SweepConfig) -> Tuple[np.ndarray, np.ndarray]:\n",
    "    xi0 = meta.gamma * meta.sf0_exact * (x - meta.rstar0)\n",
    "    arg = meta.alpha * xi0\n",
    "    phi = cfg.v * np.tanh(arg)\n",
    "    pi = -cfg.v * meta.alpha * stable_sech2(arg) * (meta.gamma * meta.u * meta.sf0_exact)\n",
    "    return phi, pi\n",
    "\n",
    "\n",
    "def apply_sommerfeld_bc(phi: np.ndarray, pi: np.ndarray, dx: float) -> None:\n",
    "    phi_x_L = (-3.0 * phi[0] + 4.0 * phi[1] - phi[2]) / (2.0 * dx)\n",
    "    phi_x_R = (3.0 * phi[-1] - 4.0 * phi[-2] + phi[-3]) / (2.0 * dx)\n",
    "    pi[0] = +phi_x_L\n",
    "    pi[-1] = -phi_x_R\n",
    "\n",
    "\n",
    "def rhs(phi: np.ndarray, pi: np.ndarray, dx: float, r: np.ndarray, f: np.ndarray, geom_factor: np.ndarray, lam: float, v: float) -> Tuple[np.ndarray, np.ndarray]:\n",
    "    phi_x = first_derivative(phi, dx)\n",
    "    phi_xx = second_derivative(phi, dx)\n",
    "    pi_t = phi_xx + geom_factor * phi_x - f * dV_dphi(phi, lam, v)\n",
    "    return pi, pi_t\n",
    "\n",
    "\n",
    "def rk4_step(phi: np.ndarray, pi: np.ndarray, dt: float, dx: float, r: np.ndarray, f: np.ndarray, geom_factor: np.ndarray, lam: float, v: float) -> Tuple[np.ndarray, np.ndarray]:\n",
    "    apply_sommerfeld_bc(phi, pi, dx)\n",
    "    k1_phi, k1_pi = rhs(phi, pi, dx, r, f, geom_factor, lam, v)\n",
    "\n",
    "    phi2 = phi + 0.5 * dt * k1_phi\n",
    "    pi2 = pi + 0.5 * dt * k1_pi\n",
    "    apply_sommerfeld_bc(phi2, pi2, dx)\n",
    "    k2_phi, k2_pi = rhs(phi2, pi2, dx, r, f, geom_factor, lam, v)\n",
    "\n",
    "    phi3 = phi + 0.5 * dt * k2_phi\n",
    "    pi3 = pi + 0.5 * dt * k2_pi\n",
    "    apply_sommerfeld_bc(phi3, pi3, dx)\n",
    "    k3_phi, k3_pi = rhs(phi3, pi3, dx, r, f, geom_factor, lam, v)\n",
    "\n",
    "    phi4 = phi + dt * k3_phi\n",
    "    pi4 = pi + dt * k3_pi\n",
    "    apply_sommerfeld_bc(phi4, pi4, dx)\n",
    "    k4_phi, k4_pi = rhs(phi4, pi4, dx, r, f, geom_factor, lam, v)\n",
    "\n",
    "    phi_new = phi + (dt / 6.0) * (k1_phi + 2.0 * k2_phi + 2.0 * k3_phi + k4_phi)\n",
    "    pi_new = pi + (dt / 6.0) * (k1_pi + 2.0 * k2_pi + 2.0 * k3_pi + k4_pi)\n",
    "    apply_sommerfeld_bc(phi_new, pi_new, dx)\n",
    "    return phi_new, pi_new\n",
    "\n",
    "\n",
    "def energy_density_per_drstar(phi: np.ndarray, pi: np.ndarray, dx: float, r: np.ndarray, f: np.ndarray, lam: float, v: float) -> np.ndarray:\n",
    "    phi_rstar = first_derivative(phi, dx)\n",
    "    return 4.0 * np.pi * r * r * (0.5 * (pi * pi + phi_rstar * phi_rstar) + f * V(phi, lam, v))\n",
    "\n",
    "\n",
    "def total_energy(phi: np.ndarray, pi: np.ndarray, dx: float, r: np.ndarray, f: np.ndarray, lam: float, v: float) -> float:\n",
    "    return float(np.sum(energy_density_per_drstar(phi, pi, dx, r, f, lam, v)) * dx)\n",
    "\n",
    "\n",
    "def kink_core_energy(phi: np.ndarray, pi: np.ndarray, dx: float, r: np.ndarray, f: np.ndarray, lam: float, v: float, phi_min: float, phi_max: float) -> float:\n",
    "    mask = (phi > phi_min) & (phi < phi_max)\n",
    "    e = energy_density_per_drstar(phi, pi, dx, r, f, lam, v)\n",
    "    return float(np.sum(e[mask]) * dx)\n",
    "\n",
    "\n",
    "def run_single_case(case: CaseSpec, cfg: SweepConfig, resolved_label: str) -> Dict[str, np.ndarray | float | RunMetadata]:\n",
    "    x, r, f, geom_factor, meta = build_case_geometry(case, cfg, resolved_label)\n",
    "    phi, pi = build_initial_data(x, meta, cfg)\n",
    "    apply_sommerfeld_bc(phi, pi, meta.dx)\n",
    "\n",
    "    run_dir = cfg.out_dir / resolved_label\n",
    "    ensure_dir(run_dir)\n",
    "    write_run_metadata(run_dir, meta)\n",
    "    save_initial_plots(run_dir, x, phi, meta)\n",
    "\n",
    "    init_zero = rightmost_level_crossing(x, phi, 0.0)\n",
    "    print(\n",
    "        f\"Running {resolved_label}: lambda={case.lam:.12g}, rs={case.rs:.12g}, gamma={meta.gamma:.12g}, \"\n",
    "        f\"rstar0={meta.rstar0:.12g}, tmax={meta.tmax:.12g}, delta_local={meta.delta_local:.12g}, \"\n",
    "        f\"dx={meta.dx:.12g}, dt={meta.dt:.12g}, steps={meta.nsteps}, N={x.size}, init_zero={init_zero:.12g}\"\n",
    "    )\n",
    "    if meta.nsteps > 2_000_000 or x.size > 500_000:\n",
    "        print(\"  Warning: this run is very large and may be slow in Jupyter.\")\n",
    "\n",
    "    nsteps = meta.nsteps\n",
    "    times = np.zeros(nsteps + 1)\n",
    "    kpos = np.zeros(nsteps + 1)\n",
    "    thk = np.zeros(nsteps + 1)\n",
    "    Ek = np.zeros(nsteps + 1)\n",
    "    Et = np.zeros(nsteps + 1)\n",
    "\n",
    "    snapshots: List[Tuple[float, np.ndarray]] = []\n",
    "    profile_stride = max(1, nsteps // max(1, cfg.n_profile_snapshots))\n",
    "\n",
    "    writer = None\n",
    "    fig = None\n",
    "    line = None\n",
    "    title = None\n",
    "    gif_stride = max(1, nsteps // max(1, cfg.n_gif_frames))\n",
    "\n",
    "    if cfg.make_gif and imageio is not None:\n",
    "        writer = imageio.get_writer(\n",
    "            run_dir / \"bh_kink_phi.gif\",\n",
    "            mode=\"I\",\n",
    "            duration=0.05,\n",
    "            palettesize=64,\n",
    "            subrectangles=True,\n",
    "        )\n",
    "        fig, ax = plt.subplots(figsize=(7.0, 3.8), dpi=90)\n",
    "        (line,) = ax.plot(x, phi, lw=1.1)\n",
    "        ax.set_xlim(cfg.rstar_min, cfg.rstar_max)\n",
    "        ax.set_ylim(-1.25, 1.25)\n",
    "        ax.set_xlabel(\"r*\")\n",
    "        ax.set_ylabel(\"phi\")\n",
    "        title = ax.set_title(\"\")\n",
    "        ax.axhline(0.0, lw=0.8)\n",
    "        fig.canvas.draw()\n",
    "    elif cfg.make_gif and imageio is None:\n",
    "        print(\"  imageio is not available; GIF output disabled for this run.\")\n",
    "\n",
    "    def grab_rgb(current_fig: plt.Figure) -> np.ndarray:\n",
    "        current_fig.canvas.draw()\n",
    "        rgba = np.asarray(current_fig.canvas.buffer_rgba())\n",
    "        return rgba[..., :3].copy()\n",
    "\n",
    "    t = 0.0\n",
    "    for n in range(nsteps + 1):\n",
    "        times[n] = t\n",
    "        kpos[n] = rightmost_level_crossing(x, phi, 0.0)\n",
    "        thk[n] = kink_thickness_rstar(phi, x, cfg.thickness_lo, cfg.thickness_hi)\n",
    "        Ek[n] = kink_core_energy(phi, pi, meta.dx, r, f, case.lam, cfg.v, cfg.core_lo, cfg.core_hi)\n",
    "        Et[n] = total_energy(phi, pi, meta.dx, r, f, case.lam, cfg.v)\n",
    "\n",
    "        if (n % profile_stride == 0) or (n == nsteps):\n",
    "            snapshots.append((t, phi.copy()))\n",
    "\n",
    "        if writer is not None and fig is not None and line is not None and title is not None:\n",
    "            if (n % gif_stride == 0) or (n == nsteps):\n",
    "                line.set_ydata(phi)\n",
    "                title.set_text(\n",
    "                    f\"{resolved_label} | t={t:.3f} | r*_k={kpos[n]:.3f} | \"\n",
    "                    f\"Delta r*={thk[n]:.3e} | Et/Et0={Et[n] / Et[0]:.6f}\"\n",
    "                )\n",
    "                writer.append_data(grab_rgb(fig))\n",
    "\n",
    "        if n == nsteps:\n",
    "            break\n",
    "\n",
    "        phi, pi = rk4_step(phi, pi, meta.dt, meta.dx, r, f, geom_factor, case.lam, cfg.v)\n",
    "        t += meta.dt\n",
    "\n",
    "        if not (np.isfinite(phi).all() and np.isfinite(pi).all()):\n",
    "            raise RuntimeError(f\"Non-finite values encountered for {resolved_label} at step {n}, t={t:.16e}.\")\n",
    "\n",
    "    if writer is not None:\n",
    "        writer.close()\n",
    "    if fig is not None:\n",
    "        plt.close(fig)\n",
    "\n",
    "    save_diagnostic_csv(run_dir / \"kink_diagnostics.csv\", times, kpos, thk, Ek, Et)\n",
    "    save_run_plots(run_dir, meta, x, phi, times, kpos, thk, Ek, Et)\n",
    "    write_phi_profiles(run_dir / \"phi_profiles.csv\", x, snapshots)\n",
    "\n",
    "    summary = {\n",
    "        \"label\": resolved_label,\n",
    "        \"lambda\": case.lam,\n",
    "        \"rs\": case.rs,\n",
    "        \"gamma\": meta.gamma,\n",
    "        \"tmax\": meta.tmax,\n",
    "        \"rstar0\": meta.rstar0,\n",
    "        \"alpha\": meta.alpha,\n",
    "        \"u\": meta.u,\n",
    "        \"f0_exact\": meta.f0_exact,\n",
    "        \"r0\": meta.r0,\n",
    "        \"delta_local\": meta.delta_local,\n",
    "        \"dx\": meta.dx,\n",
    "        \"dt\": meta.dt,\n",
    "        \"nsteps\": float(meta.nsteps),\n",
    "        \"kpos0\": kpos[0],\n",
    "        \"kpos_final\": kpos[-1],\n",
    "        \"thickness0\": thk[0],\n",
    "        \"thickness_final\": thk[-1],\n",
    "        \"thickness_min\": float(np.nanmin(thk)),\n",
    "        \"thickness_max\": float(np.nanmax(thk)),\n",
    "        \"Ek0\": Ek[0],\n",
    "        \"Ek_final\": Ek[-1],\n",
    "        \"Et0\": Et[0],\n",
    "        \"Et_final\": Et[-1],\n",
    "        \"Et_ratio_final\": Et[-1] / Et[0],\n",
    "        \"Et_ratio_min\": float(np.nanmin(Et / Et[0])),\n",
    "        \"Et_ratio_max\": float(np.nanmax(Et / Et[0])),\n",
    "    }\n",
    "\n",
    "    return {\n",
    "        \"meta\": meta,\n",
    "        \"times\": times,\n",
    "        \"kpos\": kpos,\n",
    "        \"thk\": thk,\n",
    "        \"Ek\": Ek,\n",
    "        \"Et\": Et,\n",
    "        \"summary\": summary,\n",
    "    }\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Sweep outputs\n",
    "# -----------------------------------------------------------------------------\n",
    "def save_summary_csv(path: Path, summaries: List[Dict[str, float | str]]) -> None:\n",
    "    if not summaries:\n",
    "        return\n",
    "    fieldnames = list(summaries[0].keys())\n",
    "    with path.open(\"w\", newline=\"\", encoding=\"utf-8\") as f:\n",
    "        writer = csv.DictWriter(f, fieldnames=fieldnames)\n",
    "        writer.writeheader()\n",
    "        writer.writerows(summaries)\n",
    "\n",
    "\n",
    "def save_overview_plot(path: Path, results: Dict[str, Dict[str, np.ndarray | float | RunMetadata]]) -> None:\n",
    "    fig, axs = plt.subplots(3, 1, figsize=(8.0, 10.0), dpi=130, sharex=False)\n",
    "\n",
    "    for label, result in results.items():\n",
    "        times = result[\"times\"]  # type: ignore[index]\n",
    "        kpos = result[\"kpos\"]  # type: ignore[index]\n",
    "        thk = result[\"thk\"]  # type: ignore[index]\n",
    "        Et = result[\"Et\"]  # type: ignore[index]\n",
    "        axs[0].plot(times, kpos, lw=1.2, label=label)\n",
    "        axs[1].plot(times, thk, lw=1.2, label=label)\n",
    "        axs[2].plot(times, Et / Et[0], lw=1.2, label=label)\n",
    "\n",
    "    axs[0].set_ylabel(\"r*_kink\")\n",
    "    axs[0].set_title(\"Schwarzschild kink runs (gamma defined in tortoise coordinates)\")\n",
    "    axs[0].legend(fontsize=8)\n",
    "    axs[1].set_ylabel(\"Delta r*\")\n",
    "    axs[2].set_ylabel(\"Etot / E0\")\n",
    "    axs[2].set_xlabel(\"t\")\n",
    "\n",
    "    fig.tight_layout()\n",
    "    fig.savefig(path)\n",
    "    plt.close(fig)\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# Public entry point\n",
    "# -----------------------------------------------------------------------------\n",
    "def run_cases(cfg: Optional[SweepConfig] = None, **overrides: object) -> Dict[str, Dict[str, np.ndarray | float | RunMetadata]]:\n",
    "    if cfg is None:\n",
    "        cfg = CONFIG\n",
    "    if overrides:\n",
    "        cfg = replace(cfg, **overrides)\n",
    "\n",
    "    ensure_dir(cfg.out_dir)\n",
    "\n",
    "    print(\"Run configuration:\")\n",
    "    print(f\"  default gamma={cfg.gamma} (interpreted in tortoise coordinates: u = dr*/dt)\")\n",
    "    print(f\"  default r*_0={cfg.rstar0}\")\n",
    "    print(f\"  domain=[{cfg.rstar_min}, {cfg.rstar_max}]\")\n",
    "    print(f\"  pts_across target={cfg.pts_across}, minimum enforced={cfg.min_pts_across}\")\n",
    "    print(f\"  min domain points={cfg.min_domain_points}\")\n",
    "    print(f\"  GIF output={'on' if cfg.make_gif else 'off'}\")\n",
    "    print(f\"  Jupyter mode={'on' if IN_JUPYTER else 'off'}\")\n",
    "    print(\"  cases:\")\n",
    "\n",
    "    labels = unique_case_labels(cfg.cases, cfg)\n",
    "    for case, label in zip(cfg.cases, labels):\n",
    "        print(\n",
    "            f\"    {label}: lambda={case.lam:.12g}, rs={case.rs:.12g}, \"\n",
    "            f\"gamma={resolved_case_gamma(case, cfg):.12g}, \"\n",
    "            f\"rstar0={resolved_case_rstar0(case, cfg):.12g}, tmax={resolved_case_tmax(case, cfg):.12g}\"\n",
    "        )\n",
    "\n",
    "    results: Dict[str, Dict[str, np.ndarray | float | RunMetadata]] = {}\n",
    "    summaries: List[Dict[str, float | str]] = []\n",
    "\n",
    "    for case, label in zip(cfg.cases, labels):\n",
    "        result = run_single_case(case, cfg, label)\n",
    "        results[label] = result\n",
    "        summaries.append(result[\"summary\"])  # type: ignore[arg-type]\n",
    "\n",
    "    save_summary_csv(cfg.out_dir / \"summary.csv\", summaries)\n",
    "    save_overview_plot(cfg.out_dir / \"overview.png\", results)\n",
    "\n",
    "    print(f\"Wrote summary: {(cfg.out_dir / 'summary.csv').resolve()}\")\n",
    "    print(f\"Wrote overview plot: {(cfg.out_dir / 'overview.png').resolve()}\")\n",
    "    print(\"Done.\")\n",
    "    return results\n",
    "\n",
    "\n",
    "# -----------------------------------------------------------------------------\n",
    "# CLI parsing, notebook-safe\n",
    "# -----------------------------------------------------------------------------\n",
    "def parse_args(argv: Optional[Sequence[str]] = None) -> SweepConfig:\n",
    "    parser = argparse.ArgumentParser(description=__doc__)\n",
    "    parser.add_argument(\"--gamma\", type=float, default=CONFIG.gamma)\n",
    "    parser.add_argument(\"--rstar0\", type=float, default=CONFIG.rstar0)\n",
    "    parser.add_argument(\"--rstar-min\", type=float, default=CONFIG.rstar_min)\n",
    "    parser.add_argument(\"--rstar-max\", type=float, default=CONFIG.rstar_max)\n",
    "    parser.add_argument(\"--pts-across\", type=float, default=CONFIG.pts_across)\n",
    "    parser.add_argument(\"--min-pts-across\", type=float, default=CONFIG.min_pts_across)\n",
    "    parser.add_argument(\"--min-domain-points\", type=int, default=CONFIG.min_domain_points)\n",
    "    parser.add_argument(\"--courant\", type=float, default=CONFIG.courant)\n",
    "    parser.add_argument(\"--default-tmax\", type=float, default=CONFIG.default_tmax)\n",
    "    parser.add_argument(\"--out-dir\", type=Path, default=CONFIG.out_dir)\n",
    "    parser.add_argument(\"--make-gif\", action=\"store_true\", default=CONFIG.make_gif)\n",
    "    parser.add_argument(\"--n-gif-frames\", type=int, default=CONFIG.n_gif_frames)\n",
    "    parser.add_argument(\"--n-profile-snapshots\", type=int, default=CONFIG.n_profile_snapshots)\n",
    "\n",
    "    if IN_JUPYTER and argv is None:\n",
    "        args, _unknown = parser.parse_known_args([])\n",
    "    else:\n",
    "        args, _unknown = parser.parse_known_args(argv)\n",
    "\n",
    "    return SweepConfig(\n",
    "        gamma=args.gamma,\n",
    "        v=CONFIG.v,\n",
    "        rstar0=args.rstar0,\n",
    "        rstar_min=args.rstar_min,\n",
    "        rstar_max=args.rstar_max,\n",
    "        pts_across=args.pts_across,\n",
    "        min_pts_across=args.min_pts_across,\n",
    "        min_domain_points=args.min_domain_points,\n",
    "        courant=args.courant,\n",
    "        default_tmax=args.default_tmax,\n",
    "        cases=CONFIG.cases,\n",
    "        make_gif=bool(args.make_gif),\n",
    "        n_gif_frames=args.n_gif_frames,\n",
    "        n_profile_snapshots=args.n_profile_snapshots,\n",
    "        thickness_lo=CONFIG.thickness_lo,\n",
    "        thickness_hi=CONFIG.thickness_hi,\n",
    "        core_lo=CONFIG.core_lo,\n",
    "        core_hi=CONFIG.core_hi,\n",
    "        out_dir=args.out_dir,\n",
    "    )\n",
    "\n",
    "\n",
    "def main(argv: Optional[Sequence[str]] = None) -> Dict[str, Dict[str, np.ndarray | float | RunMetadata]]:\n",
    "    cfg = parse_args(argv)\n",
    "    return run_cases(cfg)\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    main()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6b5a395e-7dc5-42b4-9c80-70442cfc77b8",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:base] *",
   "language": "python",
   "name": "conda-base-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

